Linearly polarized gluons and axial charge fluctuations in the Glasma

We calculate of the one- and two-point correlation functions of the energy density and the divergence of the Chern-Simons current in the nonequilibrium Glasma state formed in a high-energy nuclear collision. We show that the latter depends on the difference of the total and linearly polarized gluon transverse momentum distributions. Since the divergence of the Chern-Simons current provides the source of axial charge, we infer information about the statistical properties of axial charge production at early times. We further develop a simple phenomenological model to characterize axial charge distributions in terms of distributions of the energy density.

==> code/CreatePlot.sh <==
echo "set terminal postscript eps enhanced color 'Helvatica, 22' lw 2" >> next.plot
echo "set key samplen 0.0" >> next.plot

### ENERGY #####

echo "set output 'ChernSimonsMap1.eps'" >> next.plot

echo "set xr [-4:4]" >> next.plot
echo "set yr [-4:4]" >> next.plot
echo "set zr [0.0:3.0]" >> next.plot

echo "set xlabel 'x [fm]'" >> next.plot
echo "set ylabel 'y [fm]'" >> next.plot
echo "set zlabel '<dE / d^2x d{/Symbol h}>   [a.u]' rotate by 90" >> next.plot

echo "set arrow from graph 0,0,0 to graph 0,0,1 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,0,0 to graph 0,1,0 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,0,0 to graph 1,0,0 nohead ls 0 front" >> next.plot

echo "set arrow from graph 0,0,1 to graph 0,1,1 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,0,1 to graph 1,0,1 nohead ls 0 front" >> next.plot

echo "set arrow from graph 0,1,0 to graph 1,1,0 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,1,0 to graph 0,1,1 nohead ls 0 front" >> next.plot

echo "set arrow from graph 1,0,0 to graph 1,1,0 nohead ls 0 front" >> next.plot
echo "set arrow from graph 1,0,0 to graph 1,0,1 nohead ls 0 front" >> next.plot

echo "set arrow from graph 1,1,0 to graph 1,1,1 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,1,1 to graph 1,1,1 nohead ls 0 front" >> next.plot
echo "set arrow from graph 1,0,1 to graph 1,1,1 nohead ls 0 front" >> next.plot


echo "set ticslevel 0" >> next.plot

echo "set xtics 2" >> next.plot
echo "set ytics 2" >> next.plot

echo "set pm3d at b" >> next.plot

echo "set cbr [0:3.0]" >> next.plot
echo "set palette defined (0 'white',0.5 'red')" >> next.plot

echo "sp 'OUTPUT/New0.txt' u (("'$1'"-50)*0.2):(("'$2'"-50)*0.2):("'$5'") w l lc rgb 'gray' ti 'average energy density'" >> next.plot



### ENERGY FLUCTUATIONS #####

echo "set output 'ChernSimonsMap2.eps'" >> next.plot

echo "set xr [-4:4]" >> next.plot
echo "set yr [-4:4]" >> next.plot
echo "set zr [0.0:6.0]" >> next.plot

echo "set xlabel 'x [fm]'" >> next.plot
echo "set ylabel 'y [fm]'" >> next.plot
echo "set zlabel 'dE / d^2x d{/Symbol h}   [a.u]' rotate by 90" >> next.plot

echo "set arrow from graph 0,0,0 to graph 0,0,1 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,0,0 to graph 0,1,0 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,0,0 to graph 1,0,0 nohead ls 0 front" >> next.plot

echo "set arrow from graph 0,0,1 to graph 0,1,1 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,0,1 to graph 1,0,1 nohead ls 0 front" >> next.plot

echo "set arrow from graph 0,1,0 to graph 1,1,0 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,1,0 to graph 0,1,1 nohead ls 0 front" >> next.plot

echo "set arrow from graph 1,0,0 to graph 1,1,0 nohead ls 0 front" >> next.plot
echo "set arrow from graph 1,0,0 to graph 1,0,1 nohead ls 0 front" >> next.plot

echo "set arrow from graph 1,1,0 to graph 1,1,1 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,1,1 to graph 1,1,1 nohead ls 0 front" >> next.plot
echo "set arrow from graph 1,0,1 to graph 1,1,1 nohead ls 0 front" >> next.plot


echo "set ticslevel 0" >> next.plot

echo "set xtics 2" >> next.plot
echo "set ytics 2" >> next.plot

echo "set pm3d at b" >> next.plot

echo "set cbr [0:6.0]" >> next.plot
echo "set palette defined (0 'white',0.5 'red')" >> next.plot

echo "sp 'OUTPUT/New0.txt' u (("'$1'"-50)*0.2):(("'$2'"-50)*0.2):("'$5'"*(1.0+"'$6'")) w l lc rgb 'gray' ti 'energy density profile'" >> next.plot


### N5 #####

echo "set output 'ChernSimonsMap3.eps'" >> next.plot

echo "set xr [-5:5]" >> next.plot
echo "set yr [-5:5]" >> next.plot
echo "set zr [-0.3:0.3]" >> next.plot

echo "set xlabel 'x [fm]'" >> next.plot
echo "set ylabel 'y [fm]'" >> next.plot
echo "set zlabel 'dN_5 / d^2x d{/Symbol h}   [a.u]' rotate by 90" >> next.plot

echo "set arrow from graph 0,0,0 to graph 0,0,1 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,0,0 to graph 0,1,0 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,0,0 to graph 1,0,0 nohead ls 0 front" >> next.plot

echo "set arrow from graph 0,0,1 to graph 0,1,1 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,0,1 to graph 1,0,1 nohead ls 0 front" >> next.plot

echo "set arrow from graph 0,1,0 to graph 1,1,0 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,1,0 to graph 0,1,1 nohead ls 0 front" >> next.plot

echo "set arrow from graph 1,0,0 to graph 1,1,0 nohead ls 0 front" >> next.plot
echo "set arrow from graph 1,0,0 to graph 1,0,1 nohead ls 0 front" >> next.plot

echo "set arrow from graph 1,1,0 to graph 1,1,1 nohead ls 0 front" >> next.plot
echo "set arrow from graph 0,1,1 to graph 1,1,1 nohead ls 0 front" >> next.plot
echo "set arrow from graph 1,0,1 to graph 1,1,1 nohead ls 0 front" >> next.plot


echo "set ticslevel 0" >> next.plot

echo "set xtics 2" >> next.plot
echo "set ytics 2" >> next.plot

echo "set pm3d at b" >> next.plot

echo "set cbr [-0.3:0.3]" >> next.plot
echo "set palette defined (-0.2 'blue',0 'white',0.2 'red')" >> next.plot

#echo "set label 'Pb+Pb Event (TRENTO) | b=11.4 fm |  N_{part}=56' at screen 0.8,0.05" >> next.plot

echo "sp 'OUTPUT/New0.txt' u (("'$1'"-50)*0.2):(("'$2'"-50)*0.2):("'$4'") w l lc rgb 'gray' ti 'axial charge profile'" >> next.plot

gnuplot next.plot
rm next.plot

ps2pdf -dEPSCrop ChernSimonsMap1.eps ChernSimonsMap1.pdf
rm ChernSimonsMap1.eps

ps2pdf -dEPSCrop ChernSimonsMap2.eps ChernSimonsMap2.pdf
rm ChernSimonsMap2.eps

ps2pdf -dEPSCrop ChernSimonsMap3.eps ChernSimonsMap3.pdf
rm ChernSimonsMap3.eps


==> code/src/CholeskyDecomposition.cpp <==
#include <gsl/gsl_math.h>
#include <gsl/gsl_linalg.h>

class CholeskyDecomposition {
    
private:
    
    // LINEAR DIMENSION OF THE MATRIX //
    int MatrixSize;
    
private:
    
    // MATRIX //
    double *SymmetricMatrix;
    
public:
    
    // CHOLESKY DECOMPOSITION //
    double *CholeskyMatrix;

    
public:
    
    // CALCULATE CHOLESKY DECOMPOSITION USING GSL LIBRARY //
    void Calculate(){
        
        // COPY MATRIX //
        double *DuplicateMatrix=new double[MatrixSize*MatrixSize];
        std::memcpy(DuplicateMatrix,this->SymmetricMatrix,MatrixSize*MatrixSize*sizeof(double));

        // SET GSL MATRIX //
        gsl_matrix_view GSLMatrix = gsl_matrix_view_array (reinterpret_cast<double*>(DuplicateMatrix),MatrixSize,MatrixSize);
        
        // CALCULATE CHOLESKY DECOMPOSITION //
        gsl_linalg_cholesky_decomp(&GSLMatrix.matrix);
        
        
        // SET CHOLESKY DECOMPOSITION //
        /*for (int s=0;s<MatrixSize;s++){
            
            // SET NON-ZERO ELEMENTS //
            for(int t=0;t<=s;t++){
                
                std::cout << gsl_matrix_get(&GSLMatrix.matrix,s,t) << " ";
                
            }
            for(int t=s+1;t<MatrixSize;t++){
                
                std::cout << gsl_matrix_get(&GSLMatrix.matrix,s,t) << " ";
                
            }
            
            std::cout << std::endl;
        }*/
            
        
        // SET CHOLESKY DECOMPOSITION //
        for (int s=0;s<MatrixSize;s++){
                                    
            // SET NON-ZERO ELEMENTS //
            for(int t=0;t<=s;t++){
                
                CholeskyMatrix[s+t*MatrixSize]=gsl_matrix_get(&GSLMatrix.matrix,s,t);
                
                //std::cout << CholeskyMatrix[s+t*MatrixSize] << " ";

            }
            for(int t=s+1;t<MatrixSize;t++){
                
                CholeskyMatrix[s+t*MatrixSize]=0.0;
                
                //std::cout << CholeskyMatrix[s+t*MatrixSize] << " ";
                
            }
            
            //std::cout << std::endl;
            
            
        }
        
        
        // CLEANUP //
        delete DuplicateMatrix;
    }
    
public: 
    
    // CHECK THAT CHOLESKY DECOMPOSITION IS CORRECT //
    void Check(){
        
        int CHECKVALUE=1;
        
        for(int s=0;s<MatrixSize;s++){
            for(int t=0;t<MatrixSize;t++){
                
                // GET ORIGINAL VALUE //
                double QRef=SymmetricMatrix[s+t*MatrixSize];    double QVal=0.0;
                
                // CALCULATE L.L^T //
                for(int t1=0;t1<MatrixSize;t1++){
                    
                    QVal+=CholeskyMatrix[s+t1*MatrixSize]*CholeskyMatrix[t+t1*MatrixSize];
                    
                }
                
                // COMPARE //
                if(std::abs(QVal-QRef)>std::pow(10.0,-12)){
                    
                    CHECKVALUE=0;
                    std::cerr << s <<  " " << std::abs(QVal-QRef) << std::endl;
                }
                
            }
            
        }
        
        // COMMANDLINE OUTPUT //
        if(CHECKVALUE==1){
            std::cerr << "#CHOLESKY DECOMPOSITION SUCCESSFUL" << std::endl;
        }
        
        else{
            std::cerr << "#CHOLESKY DECOMPOSITION FAILED" << std::endl;
            exit(0);
        }
            
    }
    
    
public:
    
    // CONSTRUCTOR //
    CholeskyDecomposition(double *InputMatrix,int InputSize){
        
        // SETUP //
        this->MatrixSize=InputSize;
        
        // SET MATRIX //
        this->SymmetricMatrix=new double[MatrixSize*MatrixSize];
        std::memcpy(this->SymmetricMatrix,InputMatrix,MatrixSize*MatrixSize*sizeof(double));
        
        // ALLOCATE //
        CholeskyMatrix=new double[MatrixSize*MatrixSize];

        
    }
    
    // DESTRUCTOR //
    ~CholeskyDecomposition(){
        
        delete SymmetricMatrix; delete CholeskyMatrix;
    }
    
};



namespace  LinearAlgebra {
    
    void CheckRoutines(int MatrixSize){
        
        // SET RANDOM REAL-SYMMETRIC MATRIX //
        std::cerr << "#SETTING RANDOM MATRIX" << std::endl;
        
        // SET RANDOM REAL-SYMMETRIC MATRIX //
        double *ExampleMatrix=new double[MatrixSize*MatrixSize];
        
        for(int i=0;i<MatrixSize;i++){
            for(int j=i;j<MatrixSize;j++){
                
                if(i==j){
                    ExampleMatrix[i*MatrixSize+j]=RandomNumberGenerator::rng()+5.0;
                }
                
                else{
                    ExampleMatrix[i*MatrixSize+j]=RandomNumberGenerator::rng();
                    ExampleMatrix[j*MatrixSize+i]=ExampleMatrix[i*MatrixSize+j];
                }
                
            }
            
        }
        
        // DECOMPOSING MATRIX //
        std::cerr << "#DECOMPOSING MATRIX" << std::endl;
        
        /*for(int i=0;i<MatrixSize;i++){
            for(int j=0;j<MatrixSize;j++){
                std::cerr << ExampleMatrix[i*MatrixSize+j] << " ";
            }
            std::cerr << std::endl;
        }*/
        
        std::cerr << "#STARTING CHOLESKY DECOMPOSITION" << std::endl;
        
        CholeskyDecomposition *Cholesky=new CholeskyDecomposition(ExampleMatrix,MatrixSize);
        Cholesky->Calculate();
        
        // CHECK //
        Cholesky->Check();
        
        
        
    }
    
}


==> code/src/MISC/Histogram.cpp <==
#ifndef __HISTROGRAM_CPP__
#define __HISTROGRAM_CPP__

class Histogram{
    
    double *xValues;
    double *yValues;
    
    int *Counts;
    
    int TotalCounts;
    int OutOfRange;
    
    int NBins;
    
    double xLow,xHigh;
    
    double DeltaX;
    
    public:
    
    void Reset(){
        
        for(int i=0;i<NBins;i++){
            
            xValues[i]=0.0; yValues[i]=0.0; Counts[i]=0; 
            
        }
        
        TotalCounts=0; OutOfRange=0;
        
    }
    
    
    void Count(double x,double y){
        
        int pos=int((x-xLow)/DeltaX);
                
        if(pos>=0 && pos<NBins){
            
            #pragma omp atomic
            xValues[pos]+=x;
            
            #pragma omp atomic
            yValues[pos]+=y;
            
            #pragma omp atomic
            Counts[pos]++;
            
            #pragma omp atomic
            TotalCounts++;
        }
        
        else{
            
            #pragma omp atomic
            OutOfRange++;
        }
    }
    
    void Output(std::string fname){
        
        std::ofstream OutStream;
        OutStream.open(fname.c_str());
        
        OutStream << "#xLow=" << xLow << " xHigh=" << xHigh << " DeltaX=" << DeltaX << " NBins=" << NBins << std::endl;
        OutStream << "#TOTALCOUNTS=" << TotalCounts << " UNCOUNTED=" << OutOfRange << std::endl;
        
        for(int i=0;i<NBins;i++){
            
            if(Counts[i]>0){
                
                OutStream << xValues[i]/Counts[i] << " " << yValues[i]/Counts[i] << " " << Counts[i]/double(TotalCounts+OutOfRange) << std::endl;
                
            }
            
        }
        
        OutStream.close();
        
    }
    
    
    Histogram(double xL,double xH,int N){
        
        xLow=xL; xHigh=xH; NBins=N; DeltaX=(xHigh-xLow)/NBins;
        
        xValues=new double[NBins]; yValues=new double[NBins]; Counts=new int[NBins];
        
        Reset();
        
    }

    ~Histogram(){
      
        delete[] xValues; 
        delete[] yValues;
        delete[] Counts;
        
    }
    
    
    
    
};

#endif


==> code/src/MISC/cfile.c <==
#include <iostream>
#include <fstream>
#include <stdio.h>
#include <string.h>
#include <stdlib.h>

#include "cfile.h"

using std::cout;
using std::cerr;
using std::endl;

Konfig::Konfig()
{
  first = new Konfitem();
}

Konfig::Konfig(const char* nev ,const char* ertek)
{
  first = new Konfitem(nev,ertek);
  last=first;
}

Konfig::Konfig(char* nev ,double ertek)
{
  first = new Konfitem(nev,ertek);
  last=first;
}

Konfig::Konfig(char* nev ,int ertek)
{
  first = new Konfitem(nev,ertek);
  last=first;
}

Konfig::Konfig(char *filenev)
{
  first=new Konfitem("Config ","file");
  last=first;
  read_file(filenev);
}

Konfig::Konfig(int argc,char * argv[])
{
  char buffer[K_BHOSSZ];
  first =new Konfitem("__Command","line");
  last=first;

  if (argc==1) { first =new Konfitem("Config ","file"); last=first; return; }

  int i,j;

  for(i=1;i<argc;i++)
    if (argv[i][0]=='-') 
      { for(j=0; (j<K_BHOSSZ) && (argv[i][j+1]!=0 );j++) 
        	buffer[j]=argv[i][j+1];
        buffer[j]=0;
	if ((i+1)<argc) Set(buffer,argv[i+1]);      
        	else Set(buffer,buffer);
      }
}

void Konfig::read_file(char *filenev)
{
  ifstream fin(filenev);
  char buffer[K_BHOSSZ],nev[K_BHOSSZ],ertek[K_BHOSSZ];

  cerr << "Reading configfile: " << filenev << endl;
  
   int error=0;
  int sor=0;
  int i,j;

 
     do { fin.getline(buffer,K_BHOSSZ); sor++;
     i=0;
     while  ((buffer[i]==' ' || buffer[i]=='\t') && i<K_BHOSSZ) i++;
     if (buffer[i]=='#' || buffer[i]==0) continue; 


 for(i=0;i<K_BHOSSZ && buffer[i]!= '=' ;i++) ;
 if (i == K_BHOSSZ) { 
   error=1; cerr << "Error in params file line " << sor 
               << ": No equality sign"<< endl; break; }

  for(j=0;j<i;j++) nev[j]=buffer[j]; nev[i]= '\0';

  for(j=i+1;buffer[j]!='\0';j++) ertek[j-i-1]=buffer[j];
  ertek[j-i-1]=0;   

  //  cerr << nev << " " << ertek << endl;

  Set(nev,ertek);
 
    }   while ( !fin.eof() && error == 0 );



  fin.close();
}

void Konfig::save_file(char* filenev)
{
  ofstream fout(filenev);
  first->save(fout);
  fout.close();
}

void Konfitem::save(ofstream& fout)
{
  fout << nevem << "=" << ertek << endl;
  if (next!=NULL) next->save(fout);
}

Konfig::~Konfig()
{
  delete first;
}

Konfitem* Konfig::Getlast()
{
  return first->Getlast();
}

Konfitem* Konfig::Getlast_slow()
{
  return first->Getlast();
}

void Konfig::Newitem(char* nev,char* ert)
{ 
 last->Setnext(new Konfitem(nev,ert));
 last=last->Getnext();
}

void Konfig::Newitem(char* nev,double ert)
{
 last->Setnext(new Konfitem(nev,ert));
 last=last->Getnext();
}

void Konfig::Newitem(char* nev,int ert)
{ 
 last->Setnext(new Konfitem(nev,ert));
 last=last->Getnext();
}

void Konfig::printall()
{
  first->print();
}

void Konfig::Set(char* nev,char* ertek)
{ Konfitem * mutato=exists(nev); 
 if (mutato==NULL) 
    {  
    strncpy(tempb,nev,K_BHOSSZ);
    strip(tempb);
    Newitem(tempb,ertek); return; 
    }
 mutato->Setval(ertek);
}

void Konfig::Set(char* nev,double ertek)
{ Konfitem * mutato=exists(nev); 
 if (mutato==NULL) 
 {  
    strncpy(tempb,nev,K_BHOSSZ);
    strip(tempb);
    Newitem(tempb,ertek); return; 
    }
 mutato->Setval(ertek);
}

void Konfig::Set(char* nev,int ertek)
{ Konfitem * mutato=exists(nev); 
 if (mutato==NULL) 
   {  
    strncpy(tempb,nev,K_BHOSSZ);
    strip(tempb);
    Newitem(tempb,ertek); return; 
    }
 mutato->Setval(ertek);
}

int Konfig::Exists(const char* nev)
{ Konfitem* ezaz=exists(nev);
 if (ezaz==NULL) return 0;
 return 1;
}


char* Konfig::Getval(const char* nev) 
{ Konfitem* ezaz=exists(nev);
 if (ezaz==NULL) return NULL;
 return ezaz->Getval();
}

int Konfig::Getval(const char *nev,char* ide) const
{ Konfitem *ezaz=exists(nev);
 if (ezaz==NULL) return 1;
 strncpy(ide,ezaz->Getval(),K_BHOSSZ);
 return 0;
}

int  Konfig::Getval(const char *nev,double& ide) const
{ Konfitem *ezaz=exists(nev);
 if (ezaz==NULL) return 1;
 ide=atof(ezaz->Getval());
 return 0;
}

int  Konfig::Getval(const char *nev,int& ide) const
{ Konfitem *ezaz=exists(nev);
 if (ezaz==NULL) return 1;
 ide=atoi(ezaz->Getval());
 return 0;
}

Konfitem* Konfig::exists(const char* ez) const
{ char nev[K_BHOSSZ];
 
 strncpy(nev,ez,K_BHOSSZ);
 strip(nev);
 return first->Whereis(nev);
}


Konfitem* Konfitem::Whereis(const char *nev)
{ int i=0;

 while ( nev[i]==nevem[i] && nev[i]!=0 && nevem[i]!=0 ) i++;
 if (nev[i]==0 && nevem[i]==0 && i!=0) return this;
 if (next!=NULL) return next->Whereis(nev);
 return NULL;
}



void Konfitem::print()
{
  cerr << "nev:" << nevem << "<" << endl;
  cerr << "ertekem:" << ertek << "<" << endl;
  if (next!=NULL) next->print();
}

Konfitem::Konfitem()
{

  nevem[0]=0;
  ertek[0]=0;
  next=NULL;
}

Konfitem::Konfitem(const char* nev,const char* ert)
{  
  Setname(nev);
  Setval(ert);
  next=NULL;
}

Konfitem::Konfitem(char* nev,double ert)
{  
  Setname(nev);
  Setval(ert);
  next=NULL;
}

Konfitem::Konfitem(char* nev,int ert)
{  
  Setname(nev);
  Setval(ert);
  next=NULL;
}

Konfitem::~Konfitem()
{
  delete next;
}

void Konfitem::Setname(const char* erre)
{ 
  strncpy(nevem,erre,K_BHOSSZ);
  nevem[K_BHOSSZ-1]=0;
}

void Konfitem::Setval(const char* erre)
{ 
  strncpy(ertek,erre,K_BHOSSZ);
  ertek[K_BHOSSZ-1]=0;
}

void Konfitem::Setval(int szam)
{ 
  snprintf(ertek,K_BHOSSZ,"%d",szam);
}

void Konfitem::Setval(double szam)
{ 
  snprintf(ertek,K_BHOSSZ,"%g",szam);
}

Konfitem* Konfitem::Getlast()
{
  if (next==NULL) return this;
  return next->Getlast();
}

// kiszedi az elso spaceket, es a szo utani elsotol mindent elhagy
char* strip(char * ezt,int max)
{ int i=0,k=0;
 while ((ezt[i]==' ' || ezt[i]=='\t') && i< max) i++;
 for( ;i<max && ezt[i]!=0 && ezt[i]!=' ' ;i++,k++) 
          { ezt[k]=ezt[i]; } 
 ezt[k]=0;
 return ezt;
}

// kiszedi a sztringbol a spacekat
char* spacekill(char *ezt,int max)
{ int i=0,k=0;
 
 do {
 while (ezt[i]==' ') i++;
 for( ;i<max && ezt[i]!=0 && ezt[i]!=' ' ;i++,k++)  
    { ezt[k]=ezt[i]; }
 } while (i<max && ezt[i]!=0);
 ezt[k]=0;
 return ezt;
}


==> code/src/MISC/cfile.h <==
#ifndef __CFILE_H
#define __CFILE_H
#include <fstream>

/* Bufferek hossza legalabb ennyi legyen */

using std::ofstream;
using std::ifstream;

#define K_BHOSSZ 1024

char* strip(char * ezt,int =K_BHOSSZ);
char* spacekill(char *ezt,int =K_BHOSSZ);

#define getint(valt,def) int valt=def; kapcs.Getval(#valt,valt)
#define getdbl(valt,def) double valt=def; kapcs.Getval(#valt,valt)

#define Kgetint(valt,def) int valt=def; kapcs.Getval(#valt,valt)
#define Kgetdbl(valt,def) double valt=def; kapcs.Getval(#valt,valt)


class Konfitem
{
 public:
  Konfitem();
  Konfitem(const char*,const char*);
  Konfitem(char*,double);
  Konfitem(char*,int);
  ~Konfitem();
   
  Konfitem* Getnext() const {return next;}
  Konfitem* Getlast();
  void Setnext(Konfitem *kov) { next=kov; }
  void Setname(const char*);
  char* Getname() {return nevem;}
  void Setval(const char*);
  void Setval(int);
  void Setval(double);
  char* Getval() {return ertek;}
  void print();
  Konfitem* Whereis(const char *); 
  void save(ofstream& fout);

 private:
  Konfitem* next;
  char nevem[K_BHOSSZ];
  char ertek[K_BHOSSZ];
};

class Konfig
{
 public:
  Konfig();
  Konfig(const char*,const char*);
  Konfig(char*,double);
  Konfig(char*,int);
  Konfig(char *);
  Konfig(int argc,char* argv[]);  
  //  Konfig(char*);
  ~Konfig();

  Konfitem* Getfirst() const {return first;}
  void Set(char*,char*);
  void Set(char*,double);
  void Set(char*,int);
  char * Getval(const char*);
  int Getval(const char * const ,char*) const;
  int Getval(const char * const ,double&) const;
  int Getval(const char * const ,int&) const;
  void read_file(char*);
  Konfitem* Getlast();
  Konfitem* Getlast_slow();
  void printall();
  Konfitem* exists(const char*) const;
  int Exists(const char *);
  void save_file(char *);


 private:
 Konfitem* first;
 Konfitem* last;
 void Newitem(char*,char*); 
 void Newitem(char*,double);
 void Newitem(char*,int);
 char tempb[K_BHOSSZ];

};








#endif


==> code/src/Main.cpp <==
#include <string>
#include <sstream>
#include <iostream>
#include <fstream>
#include <cmath>
#include <cstring>
#include <cstdlib>
#include <omp.h>

// GSL RANDOM NUMBER GENERATOR //
#include "RNG/GSLRandomNumberGenerator.cpp"

// GSL CHOLESKY DECOMPOSITION ROUTINE //
#include "CholeskyDecomposition.cpp"

// COMMANINLINE ARGUMENTS //
#include "MISC/cfile.h"
#include "MISC/cfile.c"

// HISTOGRAM //
#include "MISC/Histogram.cpp"


// SET CONSTANT FACTORS  //
static const double M_HBARC=0.197326979;
static const double Nc=3.0;
static const double Cf=(Nc*Nc-1.0)/(2.0*Nc);
static const double Nf=3.0;
static const double alphas=1.0/3.0;

// INPUT FILE //
char InputFile[1024];

// OUTPUT FILE //
char OutputFile[1024];

// HISTROGRAM OUTPUT FILES //
char ChargeHistogramFile[1024];
char EnergyHistogramFile[1024];

// EVOLUTION TIME [fm/c] //
double tOut=0.4;

// SATURATION SCALE [GeV^2] //
double QsSqr=2.0;

// NUMBER OF SITES //
int Ns=100;

// GRID SPACING [fm] //
double GridSpacing=0.2;

// AVERAGE ENERGY MAP //
double *AverageEnergyMap;

// ENERGY FLUCTUATION MAP //
double *EnergyFluctuationMap;

// CHARGE MAP //
double *ChargeFluctuationMap;

// HISTOGRAM OF CORRELATION FUNCTION //
Histogram *ChargeCorrelationFunction;
Histogram *EnergyCorrelationFunction;

// INDEXING FUNCTION //
int Index2D(int x,int y){
    return x+Ns*y;
}


// GET ENERGY MOMENTUM TENSOR INPUT FROM FILE //
void GetEnergyMomentumTensor(std::string fname){
    
    // OPEN INPUT FILE //
    std::ifstream InStream;
    InStream.open(fname.c_str());
    
    // COMMANDLINE OUTPUT //
    std::cerr << "#GETTING ENERGY-MOMENTUM TENSOR FROM FILE " << fname << std::endl;
    
    // INPUT LINE STRING //
    std::string InputLine;
    
    // COMPONENTS OF ENERGY MOMENTUM TENSOR//
    double T00;
    
    // I/O COUNTERS //
    int Skip=8; int SkipCount=0;  int InputCount=0;
    
    // SET y-COORDINATE //
    int yS=Ns-1;
    
    // GET DATA LINE BY LINE //
    while(InStream.good()){
        
        // READ LINE //
        getline(InStream,InputLine);
        
        // SKIP FIRST LINES //
        if(SkipCount<Skip){
            SkipCount++;
        }
        
        // GET ENERGY-MOMENTUM TENSOR INPUT //
        else if(!(InputLine.empty())){
            
            std::stringstream InputValues(InputLine);
            
            // GET ENERGY //
            for(int xS=0;xS<Ns;xS++){
                
                if(!(InputValues.good())){std::cerr << "#ERROR -- COULD NOT LOAD INPUT FILE CORRECTLY" << std::endl;}
                else{
                    
                    // GET VALUE //
                    InputValues >> T00;
                    
                    // SET VALUE //
                    AverageEnergyMap[Index2D(xS,yS)]=T00;
                    
                    // COUNTER //
                    InputCount++;
                    
                }
                
            }
            
            // ADJUST POSITION //
            yS--;
            
            
        }
        
    }
    
    // CHECK //
    if(InputCount!=Ns*Ns){
        std::cerr << "#ERROR -- COULD NOT LOAD INPUT FILE CORRECTLY" << std::endl;
        exit(0);
    }
    
    // CLOSE //
    InStream.close();
    
    // COMMANDLINE OUTPUT //
    std::cerr << "#DONE" << std::endl;
    
    
}

namespace StochasticSampling {
    
    // MATRIX SIZE //
    int MatrixSize;
    
    // BASIS FOR SAMPLING //
    CholeskyDecomposition *ChargeSamplingBasis;
    CholeskyDecomposition *EnergySamplingBasis;

    // GENERATE AXIAL CHARGE PROFILE //
    void Setup(){
        
        // COMMADNLINE OUTPUT //
        std::cerr << "#SETTING UP CORRELATOR MATRIX AND SAMPLING BASIS" << std::endl;
        
        // DETERMINE MATRIX SIZE //
        MatrixSize=Ns*Ns;
        
        // SETUP CHARGE AND ENERGY CORRELATOR MATRIX //
        double *ChargeCorrelatorMatrix=new double[MatrixSize*MatrixSize];
        double *EnergyCorrelatorMatrix=new double[MatrixSize*MatrixSize];

        for(int yS=0;yS<Ns;yS++){
            for(int xS=0;xS<Ns;xS++){
                
                for(int yT=0;yT<Ns;yT++){
                    for(int xT=0;xT<Ns;xT++){
                        
                        // GET SQR DISTANCE [GeV-2]  //
                        double SqrDistance=((xS-xT)*(xS-xT)+(yS-yT)*(yS-yT))*(GridSpacing/M_HBARC*GridSpacing/M_HBARC);
                        
                        // CALCULATE CORRELATION FUNCTION //
                        double ChargePreFactor; double EnergyPreFactor;
                        
                        if(xT==xS && yT==yS){
                            ChargePreFactor=3.0/(8.0*(Nc*Nc-1.0))*(alphas*Nf)*(alphas*Nf)/(M_PI*M_PI);
                            EnergyPreFactor=3.0/(Nc*Nc-1.0);
                        }
                        else{
                            ChargePreFactor=3.0/(8.0*(Nc*Nc-1.0))*(alphas*Nf)*(alphas*Nf)/(M_PI*M_PI)*std::pow((1.0-exp(-Nc/(4.0*Cf)*QsSqr*SqrDistance))/(Nc/(4.0*Cf)*QsSqr*SqrDistance) , 4.0);
                            EnergyPreFactor=3.0/(Nc*Nc-1.0)*((1.0/3.0)*std::pow((1.0-exp(-Nc/(4.0*Cf)*QsSqr*SqrDistance))/(Nc/(4.0*Cf)*QsSqr*SqrDistance) , 4.0) + (2.0/3.0)*std::pow((1.0-exp(-Nc/(4.0*Cf)*QsSqr*SqrDistance))/(Nc/(4.0*Cf)*QsSqr*SqrDistance) , 2.0) );

                        }

                        // SET CORRELATOR MATRIX //
                        ChargeCorrelatorMatrix[Index2D(xS,yS)+MatrixSize*Index2D(xT,yT)]=ChargePreFactor;
                        EnergyCorrelatorMatrix[Index2D(xS,yS)+MatrixSize*Index2D(xT,yT)]=EnergyPreFactor;


                    }
                }
                
            }
        }
        
        // CALCULATE CHOLESKY DECOMPOSITION //
        std::cerr << "#PERFORMING CHOLESKY DECOMPOSITION OF CHARGE CORRELATOR MATRIX" << std::endl;
        
        ChargeSamplingBasis=new CholeskyDecomposition(ChargeCorrelatorMatrix,MatrixSize);
        ChargeSamplingBasis->Calculate();
        
        std::cerr << "#PERFORMING CHOLESKY DECOMPOSITION OF ENERGY CORRELATOR MATRIX" << std::endl;
        
        EnergySamplingBasis=new CholeskyDecomposition(EnergyCorrelatorMatrix,MatrixSize);
        EnergySamplingBasis->Calculate();

        std::cerr << "#DONE" << std::endl;
        
        
    }
    
    void GenerateConfiguration(){
        
        
        std::cerr << "#PERFORMING STOCHASTIC SAMPLING OF CHARGE AND ENERGY FLUCTUATIONS" << std::endl;

        // RESET //
        for(int yS=0;yS<Ns;yS++){
            for(int xS=0;xS<Ns;xS++){
                
                ChargeFluctuationMap[Index2D(xS,yS)]=0.0;
                EnergyFluctuationMap[Index2D(xS,yS)]=0.0;
                
            }
        }
        
        // SAMPLE //
        for(int yQ=0;yQ<Ns;yQ++){
            for(int xQ=0;xQ<Ns;xQ++){
                
                double XiQ=RandomNumberGenerator::Gauss(); double XiE=RandomNumberGenerator::Gauss();
                
                for(int yS=0;yS<Ns;yS++){
                    for(int xS=0;xS<Ns;xS++){
                        
                        ChargeFluctuationMap[Index2D(xS,yS)]+=XiQ*ChargeSamplingBasis->CholeskyMatrix[Index2D(xS,yS)+MatrixSize*Index2D(xQ,yQ)];
                        EnergyFluctuationMap[Index2D(xS,yS)]+=XiE*EnergySamplingBasis->CholeskyMatrix[Index2D(xS,yS)+MatrixSize*Index2D(xQ,yQ)];

                    }
                }
            }
            
        }

    }
    
    void UpdateHistogram(){
        
        std::cerr << "#UPDATING HISTOGRAM" << std::endl;
        
        for(int yS=0;yS<Ns;yS++){
            for(int xS=0;xS<Ns;xS++){
                
                for(int yT=0;yT<Ns;yT++){
                    for(int xT=0;xT<Ns;xT++){
                        
                        
                        // GET SQR DISTANCE [GeV-2]  //
                        double NormalizedSqrDistance=QsSqr*((xS-xT)*(xS-xT)+(yS-yT)*(yS-yT))*(GridSpacing/M_HBARC*GridSpacing/M_HBARC);
                        
                        
                        // COUNT VALUES //
                        ChargeCorrelationFunction->Count(std::sqrt(NormalizedSqrDistance),ChargeFluctuationMap[Index2D(xS,yS)]*ChargeFluctuationMap[Index2D(xT,yT)]);
                        EnergyCorrelationFunction->Count(std::sqrt(NormalizedSqrDistance),EnergyFluctuationMap[Index2D(xS,yS)]*EnergyFluctuationMap[Index2D(xT,yT)]);

                        
                    }
                }
            }
        }
        

        
    }

    
}



// CREATE OUTPUT OF CHARGE DISTRIBUTION //
void ChargeDistributionOutput(std::string fname){
    
    std::ofstream OutStream;
    OutStream.open(fname.c_str());
    
    std::cerr << "#CREATING OUTPUT OF CHARGE DISTRIBUTION IN " << fname << std::endl;
    
    //  GET SQR TIME [GeV-1 fm] //
    double SqrTime=tOut*tOut/M_HBARC;
    
    for(int xS=0;xS<Ns;xS++){
        for(int yS=0;yS<Ns;yS++){
        
            OutStream << xS << " " << yS << " " << ChargeFluctuationMap[Index2D(xS,yS)] << " " << ChargeFluctuationMap[Index2D(xS,yS)]*AverageEnergyMap[Index2D(xS,yS)]*SqrTime << " " << AverageEnergyMap[Index2D(xS,yS)] << " " << EnergyFluctuationMap[Index2D(xS,yS)] << " " << EnergyFluctuationMap[Index2D(xS,yS)]*AverageEnergyMap[Index2D(xS,yS)] << std::endl;
            
        }
        
        OutStream << std::endl;
    }
    
    OutStream.close();
    
    
}


// MAIN //
int main(int argc,char **argv){
    
    
    //////////////////////////////////
    //PROCESS COMMANDLINE ARGUMENTS //
    //////////////////////////////////
    
    Konfig CommandlineArguments(argc,argv);
    
    CommandlineArguments.Getval("i",InputFile);
    CommandlineArguments.Getval("o",OutputFile);
    
    CommandlineArguments.Getval("qh",ChargeHistogramFile);
    CommandlineArguments.Getval("eh",EnergyHistogramFile);

    CommandlineArguments.Getval("Ns",Ns);
    CommandlineArguments.Getval("dx",GridSpacing);
    
    CommandlineArguments.Getval("QsSqr",QsSqr);
    CommandlineArguments.Getval("tOut",tOut);
    
    //////////////////////////////////////////////////////////////
    // PERFORM ALLOCATION OF ENERGY & CHARGE MAPS AND HISTOGRAM //
    //////////////////////////////////////////////////////////////
    
    AverageEnergyMap=new double[Ns*Ns];    ChargeFluctuationMap=new double[Ns*Ns];  EnergyFluctuationMap=new double[Ns*Ns];
    
    for(int yS=0;yS<Ns;yS++){
        for(int xS=0;xS<Ns;xS++){
            
            AverageEnergyMap[Index2D(xS,yS)]=0.0;
            ChargeFluctuationMap[Index2D(xS,yS)]=0.0;
            EnergyFluctuationMap[Index2D(xS,yS)]=0.0;
            
        }
    }
    
    // CREATE HISTOGRAM //
    ChargeCorrelationFunction=new Histogram(0.0,5.0,50);
    EnergyCorrelationFunction=new Histogram(0.0,5.0,50);

    /////////////////////////////
    // GET ENERGY DENSITY MAP //
    ////////////////////////////

    GetEnergyMomentumTensor(InputFile);
    
    /////////////////////////////////
    // SETUP STOCHASTIC SAMPLING   //
    /////////////////////////////////
    
    int SEED=time(0);
    
    CommandlineArguments.Getval("SEED",SEED);
    RandomNumberGenerator::Init(SEED);
    
    StochasticSampling::Setup();
    
    ///////////////////////////////////////////////////////////
    // GENERATE AXIAL CHARGE PROFILE FROM ENERGY DENSITY MAP //
    ///////////////////////////////////////////////////////////
    
    // GENERATE AXIAL CHARGE DISTRIBUTION //
    StochasticSampling::GenerateConfiguration();
        
    // UPDATE HISTOGRAM OF CORRELATION FUNCTION //
    StochasticSampling::UpdateHistogram();
    
    
    //////////////////
    // CREATE OUPUT //
    //////////////////

    ChargeDistributionOutput(OutputFile);
    
    ChargeCorrelationFunction->Output(ChargeHistogramFile);
    EnergyCorrelationFunction->Output(EnergyHistogramFile);
    
    
    //////////////
    // CLEAN UP //
    //////////////
    
    delete AverageEnergyMap;
    
    delete ChargeFluctuationMap;
    delete EnergyFluctuationMap;
    
    delete ChargeCorrelationFunction;
    delete EnergyCorrelationFunction;
    
    //////////
    // EXIT //
    //////////
    
    exit(0);
    
}



==> code/src/RNG/GSLRandomNumberGenerator.cpp <==
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

namespace RandomNumberGenerator{
    
    //GSL RANDOM NUMBER GENERATORS AND SEED
    const gsl_rng_type *Type;
    gsl_rng *Generator;
    long int MySEED;
    
    //INITIALIZATION OF RANDOM NUMBER GENERATOR
    void Init(long int SEED){
        
        gsl_rng_env_setup();
        
        Type=gsl_rng_default;
        Generator=gsl_rng_alloc(Type);
        
        MySEED=SEED;
        
        gsl_rng_set(Generator,SEED);
        
    }
    
    //UNIFORM DISTRIBUTED RANDOM NUMBER
    double rng(){
        return gsl_rng_uniform(Generator);
    }
    
    //GAUSSIAN DISTRIBUTED RANDOM NUMBER
    double Gauss(){
        return gsl_ran_gaussian(Generator,1.0);
    }

    
}

